Combining a Diffraction-Limited Coronagraph with Fiber Nulling: A Demonstration of Serially Coupling Different Nullers

We present experimental results of an efficient small-IWA ($\sim$1 $\lambda/D$) high contrast imaging approach realized by co-optimizing a coronagraph front-end with a fiber nulling 2nd stage. The setup includes the one-dimensional diffraction-limited coronagraph (1DDLC) and Parity Fiber Nuller (PFN). The 1DDLC has promising features (binary nuller, small inner working angles (IWAs)). Although the 1DDLC has the 2nd/4th-order sensitivity to spectral bandwidth and tilt aberrations, it outputs stellar leak due to wavelengths other than the design wavelength only as a flat wavefront on the Lyot-stop plane, preserving the same complex amplitude profile as an on-axis point source. The PFN after the 1DDLC erases the leak from the 1DDLC. For the wavelength 6% less than the coronagraph's design-center wavelength, we confirmed the contrast mitigation ability of $3.5\times10^{-5}$, which is about 1/20 times the value of the case with only 1DDLC, suggesting that the combined system works robustly against the broad spectral bandwidth. Future work needs to address the demonstration of the anticipated broadband robustness for the contrast level lower than about $10^{-5}$.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

